A self-supervised learning strategy for postoperative brain cavity segmentation simulating resections

Accurate segmentation of brain resection cavities (RCs) aids in postoperative analysis and determining follow-up treatment. Convolutional neural networks (CNNs) are the state-of-the-art image segmentation technique, but require large annotated datasets for training. Annotation of 3D medical images is time-consuming, requires highly-trained raters, and may suffer from high inter-rater variability. Self-supervised learning strategies can leverage unlabeled data for training. We developed an algorithm to simulate resections from preoperative magnetic resonance images (MRIs). We performed self-supervised training of a 3D CNN for RC segmentation using our simulation method. We curated EPISURG, a dataset comprising 430 postoperative and 268 preoperative MRIs from 430 refractory epilepsy patients who underwent resective neurosurgery. We fine-tuned our model on three small annotated datasets from different institutions and on the annotated images in EPISURG, comprising 20, 33, 19 and 133 subjects. The model trained on data with simulated resections obtained median (interquartile range) Dice score coefficients (DSCs) of 81.7 (16.4), 82.4 (36.4), 74.9 (24.2) and 80.5 (18.7) for each of the four datasets. After fine-tuning, DSCs were 89.2 (13.3), 84.1 (19.8), 80.2 (20.1) and 85.2 (10.8). For comparison, inter-rater agreement between human annotators from our previous study was 84.0 (9.9). We present a self-supervised learning strategy for 3D CNNs using simulated RCs to accurately segment real RCs on postoperative MRI. Our method generalizes well to data from different institutions, pathologies and modalities. Source code, segmentation models and the EPISURG dataset are available at https://github.com/fepegar/ressegijcars .

==> src/blood_clot.py <==
from pathlib import Path

from skimage import io
from skimage.color import gray2rgb

import utils


figures_dir = utils.get_figures_dir()

if not list(figures_dir.glob('bc*axi.png')):
    bc_paths = figures_dir.glob('bc*png')
    for fp in bc_paths:
        im = io.imread(fp)[16:]
        width = im.shape[1]
        view_width = (width - 2) // 3

        fp1 = fp.with_name(fp.name.replace('.png', '_axi.png'))
        io.imsave(fp1, im[:, :view_width])

        fp2 = fp.with_name(fp.name.replace('.png', '_sag.png'))
        io.imsave(fp2, im[:, view_width + 1: view_width + 1 + view_width])

        fp3 = fp.with_name(fp.name.replace('.png', '_cor.png'))
        io.imsave(fp3, im[:, -view_width:])

# # resect ../nii/t1.nii.gz ../nii/t1_seg_gif.nii.gz /tmp/debug_dir_19/resected.nii.gz /tmp/debug_dir_19/label.nii.gz -w -miv 5000 -mav 10000 -d /tmp/debug_dir_19 -s 19 -r 25 -18 74

# nifti_dir = utils.get_nifti_dir()
# debug_dir = Path('/tmp/debug_dir_19')

# j = 113

# x_c = utils.load_coronal(nifti_dir / 't1.nii.gz', j)[60:, 60:]
# m_wm_small = utils.load_coronal(debug_dir / '01_resector_69_resect_raw_resection_mask.nii.gz', j)[60:, 60:] > 0
# m_wm = utils.load_coronal(debug_dir / '03_texture_178_add_wm_lesion_wm_lesion_mask.nii.gz', j)[60:, 60:] > 0
# x_wm_p = utils.load_coronal(debug_dir / '04_texture_181_add_wm_lesion_image_wm.nii.gz', j)[60:, 60:]
# x_wm = utils.load_coronal(debug_dir / '06_texture_185_add_wm_lesion_image_wm_smooth.nii.gz', j)[60:, 60:]
# y_cav = utils.load_coronal(debug_dir / 'label.nii.gz', j)[60:, 60:]
# x_wm_cav = utils.load_coronal(debug_dir / 'resected.nii.gz', j)[60:, 60:]

# x_c = utils.rescale(x_c, percentiles=(0.05, 99.5))
# x_c = gray2rgb(x_c)

# small_color = 0.2, 0.7, 0.7
# large_color = 0.6, 0.2, 0.2

# utils.add_contour(x_c, m_wm, large_color)
# utils.add_contour(x_c, m_wm_small, small_color)

# utils.save_slice(x_c, figures_dir / 'wm_sim_Xc.png')

# x_wm_p = utils.rescale(x_wm_p, percentiles=(0.05, 99.5))
# utils.save_slice(x_wm_p, figures_dir / 'wm_sim_Xwm_p.png')

# utils.save_slice(m_wm, figures_dir / 'wm_sim_Mwm.png')

# x_wm = utils.rescale(x_wm, percentiles=(0.05, 99.5))
# utils.save_slice(x_wm, figures_dir / 'wm_sim_Xwm.png')

# utils.save_slice(y_cav, figures_dir / 'wm_sim_Ycav.png')

# x_wm_cav = utils.rescale(x_wm_cav, percentiles=(0.05, 99.5))
# utils.save_slice(x_wm_cav, figures_dir / 'wm_sim_Xwm_cav.png')


==> src/boxplot_ft.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt

sns.set()
sns.set_theme(context='paper', style='whitegrid')
# sns.set(font='Lato-Regular')
df = pd.read_csv('/tmp/for_boxplot.csv')

fig, ax = plt.subplots(figsize=(5, 3))

kwargs = dict(
    x='Dataset for fine-tuning',
    y='Dice score',
    hue='Type',
    data=df,
    ax=ax,
)

sns.stripplot(
    dodge=True,
    jitter=0.25,
    alpha=0.5,
    size=4,
    **kwargs,
)

sns.boxplot(
    fliersize=0,  # values already plotted
    # whis=[5, 95],
    **kwargs,
)
for patch in ax.artists:
    r, g, b, _ = patch.get_facecolor()
    patch.set_facecolor((r, g, b, 0))

plt.setp(ax.lines, zorder=100)
plt.setp(ax.collections, zorder=100)

handles, labels = ax.get_legend_handles_labels()
index = int(len(handles) // 2)
ax.legend(
    handles=handles[index:], labels=labels[index:],
    bbox_to_anchor=(1.05, 1), loc='upper right', borderaxespad=0.,
)

sns.despine(left=True)
plt.tight_layout()
plt.show()
fig.savefig('/tmp/boxplot.pdf')


==> src/boxplot_unc.py <==
import sys
from pathlib import Path

import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns


sns.set()
sns.set_theme(context='paper', style='whitegrid')
dataset_name = sys.argv[1] if len(sys.argv) > 1 else 'pseudo'

df_path = Path(__file__).parent / 'london_unlabeled_aleatoric_50.csv'
aleatoric_df = pd.read_csv(df_path, index_col=0)
aleatoric_df.rename(columns={'QCD': 'Uncertainty'}, inplace=True)


fig, ax = plt.subplots(figsize=(1.5, 4))

kwargs = dict(
    y='Uncertainty',
    data=aleatoric_df,
    ax=ax,
)

sns.stripplot(
    dodge=True,
    jitter=0.2,
    alpha=0.2,
    size=3,
    **kwargs,
)

sns.boxplot(
    fliersize=0,  # values already plotted
    # whis=[5, 95],
    **kwargs,
)
for patch in ax.artists:
    r, g, b, _ = patch.get_facecolor()
    patch.set_facecolor((r, g, b, 0))

plt.setp(ax.lines, zorder=100)
plt.setp(ax.collections, zorder=100)
sns.despine(left=True)
plt.tight_layout()
plt.show()
# fig.savefig('/tmp/qcd.pdf')


==> src/crop_bite.py <==
from skimage import io

import utils


input_dir = utils.get_figures_dir() / 'bite'
output_dir = input_dir / 'cropped'

for fp in input_dir.glob('*.png'):
    im = io.imread(fp)

    path = output_dir / fp.name.replace('.png', '_axi.png')
    io.imsave(path, im[32:648, :632])

    path = output_dir / fp.name.replace('.png', '_cor.png')
    io.imsave(path, im[682:, :632])

    path = output_dir / fp.name.replace('.png', '_sag.png')
    io.imsave(path, im[682:, 634:])


# Cases BITE

# 1 bien, frontal
# 2 low contrast *
# 3 mal
# 4 air *
# 5 anisotropic *
# 6 bien, toca ventrículo
# 7 temporal bien
# 8 mal, coge hueso
# 9 several cavities, is ok
# 10 outside missed
# 11 muy bien
# 12 ok, 2, motion *
# 14 fine


==> src/exp_shape.py <==
# flake8: noqa

# seed=21 && shape="cuboid" && debug_dir="/tmp/debug_dir_${seed}_${shape}" && resect /Users/fernando/git/ijcars-2020/nii/t1.nii.gz /Users/fernando/git/ijcars-2020/nii/t1_seg_gif.nii.gz $debug_dir/resected.nii.gz $debug_dir/label.nii.gz -miv 20000 -mav 20000 -d $debug_dir -s $seed -r 25 -18 74 --shape $shape

# also with shape="noisy" and shape="ellipsoid"


==> src/get_zooms.py <==
from pathlib import Path

import numpy as np
import nibabel as nib
from tqdm import tqdm

name = 'OASIS_download'

mni_dir = Path(f'/home/fernando/datasets/{name}/mni')
fps = list(mni_dir.glob('*.nii.gz'))
assert fps

zooms = []
for fp in tqdm(fps):
    stem = fp.name.split('_t1_pre')[0]
    t1_path = fp.parent.parent / 'subjects' / f'{stem}_t1_pre.nii.gz'
    pixdim = tuple(np.array(nib.load(t1_path).header.get_zooms()).round(2).tolist())
    zooms.append(pixdim)
zooms = np.array(zooms)
print(np.percentile(zooms, (25, 50, 75), axis=0))


from pathlib import Path

import numpy as np
import nibabel as nib
from tqdm import tqdm

mni_dir = Path()
fps = list(mni_dir.glob('*.nii.gz'))
assert fps

zooms = []
for fp in tqdm(fps):
    pixdim = tuple(np.array(nib.load(fp).header.get_zooms()).round(2).tolist())
    zooms.append(pixdim)
zooms = np.array(zooms)
print(np.percentile(zooms, (25, 50, 75), axis=0))


==> src/merge_tex_files.py <==
from pathlib import Path

tex_dir = Path(__file__).parent.parent / 'tex'
texts = [fp.read_text() for fp in tex_dir.glob('**/*.tex')]
Path('/tmp/all_tex.tex').write_text('\n'.join(texts))


==> src/plot_uncertainties.py <==
from pathlib import Path

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt

sns.set()
sns.set_context('paper')

# Computed with 50 iterations of TTA
uncertainties_dir = Path('/tmp/uncertainty/aleatoric')

df = pd.read_csv('summary.csv', index_col=0, dtype={'Subject': str}).rename(columns={'QCD': 'Uncertainty'})

fig, ax = plt.subplots(figsize=(2, 4))

boxplot = sns.boxplot(
    y='Uncertainty',
    data=df,
    fliersize=0,  # I'll plot all values later
    ax=ax,
)

for patch in ax.artists:
    r, g, b, _ = patch.get_facecolor()
    patch.set_facecolor((r, g, b, 0))

stripplot = sns.stripplot(
    y='Uncertainty',
    data=df,
    dodge=True,
    jitter=0.25,
    alpha=0.75,
    size=2,
    ax=ax,
)

ax.set_ylim((-0.01, 1.01))
plt.tight_layout()

fig.savefig('uncertainties.pdf')
fig.savefig('uncertainties.png', dpi=400)

# plt.show()


==> src/shape.py <==
# resect ../nii/t1.nii.gz ../nii/t1_seg_gif.nii.gz ../nii/resected.nii.gz ../nii/label.nii.gz -w -b -miv 5000 -mav 5000 -d ../nii/debug_dir -s 2 && python shape.py

from pathlib import Path

import numpy as np
import nibabel as nib
from PIL import Image
import torchio as tio
from skimage.draw import disk, circle_perimeter_aa
from skimage.color import gray2rgb
from skimage.transform import resize
from scipy.ndimage import binary_erosion

root_dir = Path(__file__).absolute().parent.parent
nifti_dir = root_dir / 'nii'
figures_dir = root_dir / 'img'

mr_path = nifti_dir / 'label.nii.gz'
mr = nib.load(mr_path).get_fdata()

mid = mr.shape[0] // 2
side = 'left' if mr[:mid].sum() > mr[mid:].sum() else 'right'

ma_path = nifti_dir / f't1_gray_matter_{side}_seg.nii.gz'
mb_path = nifti_dir / f't1_resectable_{side}_seg.nii.gz'
msa_path = nifti_dir / 'debug_dir/01_resector_67_resect_raw_resection_mask.nii.gz'

ma = nib.load(ma_path).get_fdata()
mb = nib.load(mb_path).get_fdata()
msa = nib.load(msa_path).get_fdata()


coords = np.array(np.nonzero(mr)).T
i, j, k = coords.mean(axis=0).round().astype(np.uint16)

spacing = 0.25
factor = 1 / spacing

# ma = tio.LabelMap(ma_path)
# transform = tio.Resample(spacing)
# ma.data = ma.data[:, :, j:j+1, :]
# ma = transform(ma)
# ma_slice = ma.numpy()[0].squeeze() * 255

dim_factor = 1

ma_slice = ma[:, j, :] * dim_factor
mb_slice = mb[:, j, :] * dim_factor

msa_slice = msa[:, j, :] > 0.5
msa_slice_eroded = binary_erosion(msa_slice, iterations=3)
msa_slice_outline = msa_slice ^ msa_slice_eroded
# msa_slice_outline = gray2rgb(msa_slice_outline) > 0.5

mr_slice = mb_slice * msa_slice

ma_slice = gray2rgb(ma_slice)
mb_slice = gray2rgb(mb_slice)

ma_slice[msa_slice_outline] = 0.2, 0.6, 0.6
mb_slice[msa_slice_outline] = 0.2, 0.6, 0.6

# Upsample images so we can draw a circle
si, sj = ma_slice.shape[:2]
ma_slice_large = resize(ma_slice, (factor * si, factor * sj), order=0)
mb_slice_large = resize(mb_slice, (factor * si, factor * sj), order=0)  # so that outputs have same size
mr_slice_large = resize(mr_slice, (factor * si, factor * sj), order=0)  # so that outputs have same size


rr, cc = disk((i * factor, k * factor), 2 * factor, shape=ma_slice_large.shape)
ma_slice_large[rr, cc] = np.array((0.8, 0.2, 0))


ma_slice_large = np.fliplr(np.rot90(ma_slice_large * 255)).astype(np.uint8)
mb_slice_large = np.fliplr(np.rot90(mb_slice_large * 255)).astype(np.uint8)
mr_slice_large = np.fliplr(np.rot90(mr_slice_large * 255)).astype(np.uint8)

Image.fromarray(ma_slice_large).save(figures_dir / 'Ma.png')
Image.fromarray(mb_slice_large).save(figures_dir / 'Mb.png')
Image.fromarray(mr_slice_large).save(figures_dir / 'Mr.png')


==> src/texture.py <==
# resect ../nii/t1.nii.gz ../nii/t1_seg_gif.nii.gz ../nii/resected.nii.gz ../nii/label.nii.gz -w -b -miv 5000 -mav 5000 -d ../nii/debug_dir -s 2 && python shape.py

from pathlib import Path

import numpy as np
import nibabel as nib
import SimpleITK as sitk
from PIL import Image
from skimage.draw import disk, circle_perimeter_aa
from skimage.color import gray2rgb
from skimage.transform import resize
from scipy.ndimage import binary_erosion

from resector.texture import blend


root_dir = Path(__file__).absolute().parent.parent
nifti_dir = root_dir / 'nii'
figures_dir = root_dir / 'img'

ma_path = nifti_dir / 'label.nii.gz'
ma = sitk.ReadImage(str(ma_path))

ma_array = sitk.GetArrayViewFromImage(ma).T
coords = np.array(np.nonzero(ma_array)).T
k, j, i = coords.mean(axis=0).round().astype(np.uint16)

def get_checkerboard(ref, n):
    black = ref * 0
    white = black + 1
    board = sitk.CheckerBoard(black, white, 3 * (n,))
    board = sitk.Cast(board, sitk.sitkFloat32)
    return board

checkerboard = get_checkerboard(ma, 40)
# sitk.WriteImage(checkerboard, str(nifti_dir / 'checkerboard.nii.gz'))

xa = sitk.ReadImage(str(nifti_dir / 't1.nii.gz'))
xb = checkerboard

xa = sitk.Cast(xa, sitk.sitkFloat32)
p1, p2 = np.percentile(sitk.GetArrayViewFromImage(xa), (0.5, 99.5))
xa = sitk.Clamp(xa, sitk.sitkFloat32, p1, p2)
xb = sitk.Cast(xb, sitk.sitkFloat32) * sitk.GetArrayViewFromImage(xa).max()
ma = sitk.Cast(ma, sitk.sitkFloat32)


blended_hard = blend(xa, xb, ma, sigmas=None)
# sitk.WriteImage(blended, str(nifti_dir / 'blended.nii.gz'))

sigma = 5

blended_soft = blend(xa, xb, ma, sigmas=3 * (sigma,))
# sitk.WriteImage(blended, str(nifti_dir / 'blended.nii.gz'))

dim = 1
ma_soft = sitk.SmoothingRecursiveGaussian(ma * dim, 3 * (sigma,))

hard_array = sitk.GetArrayFromImage(blended_hard).T
soft_array = sitk.GetArrayFromImage(blended_soft).T
check_array = sitk.GetArrayFromImage(checkerboard).T
ma_soft_array = sitk.GetArrayFromImage(ma_soft).T

xa_array = sitk.GetArrayFromImage(xa).T
xa_min, xa_max = xa_array.min(), xa_array.max()

xa_slice = xa_array[:, j]
hard_slice = hard_array[:, j]
soft_slice = soft_array[:, j]
check_slice = check_array[:, j]
ma_soft_slice = ma_soft_array[:, j]

xa_slice -= xa_min
hard_slice -= xa_min
soft_slice -= xa_min
check_slice -= check_slice.min()

xa_slice /= xa_max
hard_slice /= xa_max
soft_slice /= xa_max
check_slice /= check_slice.max()

xa_slice = np.fliplr(np.rot90(xa_slice * 255)).astype(np.uint8)
hard_slice = np.fliplr(np.rot90(hard_slice * 255)).astype(np.uint8)
soft_slice = np.fliplr(np.rot90(soft_slice * 255)).astype(np.uint8)
check_slice = np.fliplr(np.rot90(check_slice * 255)).astype(np.uint8)
ma_soft_slice = np.fliplr(np.rot90(ma_soft_slice * 255)).astype(np.uint8)

Image.fromarray(xa_slice).save(figures_dir / 'texture_mri.png')
Image.fromarray(hard_slice).save(figures_dir / 'texture_hard.png')
Image.fromarray(soft_slice).save(figures_dir / 'texture_soft.png')
Image.fromarray(check_slice).save(figures_dir / 'texture_checkerboard.png')
Image.fromarray(ma_soft_slice).save(figures_dir / 'texture_mask_soft.png')


==> src/utils.py <==
from pathlib import Path

import numpy as np
import nibabel as nib
from PIL import Image
from scipy.ndimage import binary_erosion


def get_root_dir():
    return Path(__file__).absolute().parent.parent


def get_figures_dir():
    figures_dir = get_root_dir() / 'img'
    return figures_dir


def get_nifti_dir():
    return get_root_dir() / 'nii'


def get_contour(mask, iterations=3):
    eroded = binary_erosion(mask, iterations=iterations)
    return mask ^ eroded


def load(path):
    return nib.load(path).get_fdata()


def load_coronal(path, j):
    return load(path)[:, j, :]


def add_contour(x, m, color):
    x[get_contour(m)] = color


def save_slice(x, path):
    # x in [0, 1]
    x = np.fliplr(np.rot90(x * 255)).astype(np.uint8)
    Image.fromarray(x).save(path)

def rescale(x, percentiles=None):
    x = x.astype(float)
    if percentiles is not None:
        a, b = np.percentile(x, percentiles)
        x[x < a] = a
        x[x > b] = b
    x -= x.min()
    x /= x.max()
    return x


==> src/white_matter.py <==
from pathlib import Path

from skimage import io
from skimage.color import gray2rgb

import utils


figures_dir = utils.get_figures_dir()

if not list(figures_dir.glob('wm*axi.png')):
    wm_paths = figures_dir.glob('wm*png')
    for fp in wm_paths:
        im = io.imread(fp)[16:]
        width = im.shape[1]
        view_width = (width - 2) // 3

        fp1 = fp.with_name(fp.name.replace('.png', '_axi.png'))
        io.imsave(fp1, im[:, :view_width])

        fp2 = fp.with_name(fp.name.replace('.png', '_sag.png'))
        io.imsave(fp2, im[:, view_width + 1: view_width + 1 + view_width])

        fp3 = fp.with_name(fp.name.replace('.png', '_cor.png'))
        io.imsave(fp3, im[:, -view_width:])

# resect ../nii/t1.nii.gz ../nii/t1_seg_gif.nii.gz /tmp/debug_dir_19/resected.nii.gz /tmp/debug_dir_19/label.nii.gz -w -miv 5000 -mav 10000 -d /tmp/debug_dir_19 -s 19 -r 25 -18 74

nifti_dir = utils.get_nifti_dir()
debug_dir = Path('/tmp/debug_dir_19')

j = 113

x_c = utils.load_coronal(nifti_dir / 't1.nii.gz', j)[60:, 60:]
m_wm_small = utils.load_coronal(debug_dir / '01_resector_69_resect_raw_resection_mask.nii.gz', j)[60:, 60:] > 0
m_wm = utils.load_coronal(debug_dir / '03_texture_178_add_wm_lesion_wm_lesion_mask.nii.gz', j)[60:, 60:] > 0
x_wm_p = utils.load_coronal(debug_dir / '04_texture_181_add_wm_lesion_image_wm.nii.gz', j)[60:, 60:]
x_wm = utils.load_coronal(debug_dir / '06_texture_185_add_wm_lesion_image_wm_smooth.nii.gz', j)[60:, 60:]
y_cav = utils.load_coronal(debug_dir / 'label.nii.gz', j)[60:, 60:]
x_wm_cav = utils.load_coronal(debug_dir / 'resected.nii.gz', j)[60:, 60:]

x_c = utils.rescale(x_c, percentiles=(0.05, 99.5))
x_c = gray2rgb(x_c)

small_color = 0.2, 0.7, 0.7
large_color = 0.6, 0.2, 0.2

utils.add_contour(x_c, m_wm, large_color)
utils.add_contour(x_c, m_wm_small, small_color)

utils.save_slice(x_c, figures_dir / 'wm_sim_Xc.png')

x_wm_p = utils.rescale(x_wm_p, percentiles=(0.05, 99.5))
utils.save_slice(x_wm_p, figures_dir / 'wm_sim_Xwm_p.png')

utils.save_slice(m_wm, figures_dir / 'wm_sim_Mwm.png')

x_wm = utils.rescale(x_wm, percentiles=(0.05, 99.5))
utils.save_slice(x_wm, figures_dir / 'wm_sim_Xwm.png')

utils.save_slice(y_cav, figures_dir / 'wm_sim_Ycav.png')

x_wm_cav = utils.rescale(x_wm_cav, percentiles=(0.05, 99.5))
utils.save_slice(x_wm_cav, figures_dir / 'wm_sim_Xwm_cav.png')

